Exact Budget Balance via Payment-Rule Ambiguity: Incentive Preservation, Transfer Capacity, and Participation

This paper asks whether the payment side of an incentive-compatible mechanism can be repaired so that every realized settlement balances exactly while the allocation and all report-by-report comparisons under the maintained worst-case evaluation remain unchanged. Before reports, the designer commits to a menu of payment rules and a report-blind selection protocol. A pointwise preservation condition then carries over dominant-strategy incentives. Under a full-support common reference, a precisely known label law permits repair only if the original rule already balances, whereas frequency uncertainty about even one non-worst label makes every non-deficit rule repairable. Under the common residual-ambiguity benchmark, every preserving, exactly balanced finite menu at a positive-surplus state requires more transfer capacity as certified frequency information becomes tighter. In the canonical menu, fixing the transfer cap makes the best attainable balance deteriorate toward the original surplus as ambiguity vanishes. When only the possible labels are certified, two labels suffice. Suitably balanced partitions can also retain the original cap for nonnegative payments and preserve individual rationality under every realized rule. This last guarantee is impossible in positive-revenue Vickrey states when each agent's preserving distribution has full support. Frequency information therefore changes feasibility, liquidity, and realized participation in distinct ways.

==> anc/README.md <==
# Mathematical verification suite

This archive contains deterministic regression checks for results reported in
the accompanying manuscript. The scripts are independent of the LaTeX build
and do not generate manuscript text or figures.

## Requirements

- Python 3.10 or later
- NumPy
- SciPy (the HiGHS linear-programming backend)
- SymPy

After extracting the archive, run from the directory containing this README:

```powershell
python check_support_only_partition.py
python check_calibration.py
python check_frontier_lp.py
python check_participation_examples.py
```

All scripts print `PASS` and the number of checked cases, and terminate with a
nonzero status if any assertion fails.  All pseudorandom cases use the fixed
seed `20260722`.

## Scope of `check_support_only_partition.py`

The script checks:

1. the canonical support-only feasibility construction for signed payment
   vectors with nonnegative aggregate surplus, across every set partition for
   two through eight agents;
2. the one-label boundary (a preserving one-label menu balances exactly if and
   only if the original vector is balanced);
3. the sharp minimum absolute-transfer cap for a **fixed ex-ante partition and
   a componentwise nonnegative payment vector**, including comparison with
   independently solved small linear programs;
4. the uniform cap-preservation criterion and its even/odd minimum-menu-size
   implication; and
5. a signed counterexample showing why the formula written with the one-sided
   term `max_i x_i` must not be quoted outside its nonnegative domain.

The partition is always an input to the construction or LP.  The script never
selects it in response to the realized payment vector.  The odd/even result is
a uniform statement over all nonnegative vectors; the script also records a
three-agent profile for which two labels preserve the cap, preventing the
uniform claim from being misread as a profile-by-profile lower bound.

## Scope of `check_calibration.py`

The script checks:

1. the inverse-exposure surplus-absorption identity and its cap implication for
   arbitrary finite label sets, including nonsquare menus, many-to-one adverse
   maps, and a label unused by the adverse map;
2. the algebraic subtraction behind two-exposure calibration;
3. by bounded linear programs, that a dominant, exactly balanced menu preserving
   the same vector at two distinct common exposure levels has constant payment
   rows (and hence a balanced original vector); and
4. hostile boundary cases showing that dominance and the presence of two
   distinct calibration levels are substantive assumptions.

The arbitrary-menu identity is only a necessary identity and cap lower bound.
These checks do not treat it as an attainability result or as a complete
arbitrary-menu transfer frontier.

## Scope of `check_frontier_lp.py`

The script checks:

1. the exact single-winner transfer-cap frontier for three, four, and five
   agents by independently solving the defining linear program;
2. the full capped-repair frontier over its infeasible, positive-imbalance,
   kink, and exact-balance branches;
3. the theorem's exact-cap and capped-repair lower bounds under nonuniform
   full-support reference distributions;
4. the symbolic connections at the three-agent threshold `1/7`, the
   four-or-more-agent threshold `1/n`, the three-agent kink, and the exact-cap
   endpoints; and
5. the divergence of the exact cap and convergence of fixed-cap residual
   imbalance along deterministic vanishing-exposure paths.

The sharp LP comparisons retain the theorem's stated domain: a single-winner
vector, uniform reference, one fixed adverse label per agent, common interior
exposure, and dominance.  The inverse-exposure statement used in the
vanishing-exposure check is recorded only as a lower bound outside that sharp
benchmark.  The script does not claim an arbitrary-menu frontier.

## Scope of `check_participation_examples.py`

The script checks:

1. the sharp heterogeneous participation inequality with linear programs and
   the common-exposure equality construction for three, four, and five agents;
2. the coarser arbitrary-exposure participation bound stated in the appendix;
3. infeasibility of preservation, exact balance, and rule-by-rule ex post
   participation at single-winner states under both canonical and arbitrary
   full-support preserving distributions; and
4. recovery of feasibility, dominance, the original transfer cap, and
   rule-by-rule participation at the canonical support-only endpoint.

The participation LPs deliberately omit dominance when checking bounds and
full-support infeasibility, matching the manuscript's proofs.  Thus those
tests do not rely on the fixed-adverse-label dominance restriction.  The
endpoint construction adds dominance only when verifying the stronger
positive result.


==> anc/check_calibration.py <==
#!/usr/bin/env python3
"""Verification checks for menu-robust absorption and exact calibration."""

from __future__ import annotations

from collections.abc import Sequence
from fractions import Fraction

import numpy as np
from numpy.typing import NDArray
from scipy.optimize import linprog
from sympy import simplify, symbols


TOL = 1.0e-8
SEED = 20260722

FloatArray = NDArray[np.float64]


def preserving_law(
    reference: Sequence[float], exposure: float, adverse_label: int
) -> FloatArray:
    """Return (1-exposure)k + exposure times the adverse-label unit mass."""

    k = np.asarray(reference, dtype=float)
    law = (1.0 - exposure) * k
    law = law.copy()
    law[adverse_label] += exposure
    return law


def evaluated_payments(
    menu: FloatArray,
    reference: Sequence[float],
    exposure: float,
    adverse: Sequence[int],
) -> FloatArray:
    """Evaluate each payment row under its preserving label law."""

    return np.asarray(
        [
            preserving_law(reference, exposure, adverse[agent]) @ menu[agent]
            for agent in range(menu.shape[0])
        ]
    )


def random_balanced_menu(
    agents: int, labels: int, rng: np.random.Generator
) -> FloatArray:
    """Generate an arbitrary menu whose every label column balances exactly."""

    menu = rng.normal(size=(agents, labels))
    menu -= menu.mean(axis=0, keepdims=True)
    assert np.allclose(menu.sum(axis=0), 0.0, atol=TOL)
    return menu


def check_inverse_exposure_identity() -> int:
    """Check the identity on arbitrary finite menus, not only square menus."""

    rng = np.random.default_rng(SEED)
    checked = 0
    configurations = (
        (2, 2, (0, 1)),
        (4, 2, (0, 0, 1, 1)),
        (3, 5, (0, 2, 4)),
        (7, 3, (2, 0, 2, 1, 0, 1, 2)),
        # Label 3 is unused by the adverse map: the identity still applies.
        (5, 4, (0, 1, 1, 2, 0)),
    )
    for agents, labels, adverse in configurations:
        for exposure in (0.07, 0.31, 0.82):
            raw = rng.uniform(0.2, 2.0, size=labels)
            reference = raw / raw.sum()
            for _ in range(10):
                menu = random_balanced_menu(agents, labels, rng)
                adverse_sum = sum(menu[i, adverse[i]] for i in range(agents))
                if adverse_sum < 0:
                    menu = -menu
                    adverse_sum = -adverse_sum

                original = evaluated_payments(menu, reference, exposure, adverse)
                surplus = float(original.sum())
                assert np.isclose(surplus, exposure * adverse_sum, atol=TOL)
                assert np.isclose(adverse_sum, surplus / exposure, atol=TOL)

                cap = float(np.max(np.abs(menu)))
                assert cap + TOL >= surplus / (agents * exposure)
                checked += 1

    # An exact rational check avoids making the result only a floating-point
    # regression test.  The menu has three agents and five labels.
    rational_menu = (
        (Fraction(2), Fraction(-1), Fraction(3), Fraction(0), Fraction(4)),
        (Fraction(-5), Fraction(4), Fraction(-2), Fraction(1), Fraction(-1)),
        (Fraction(3), Fraction(-3), Fraction(-1), Fraction(-1), Fraction(-3)),
    )
    adverse = (0, 3, 4)
    reference = (
        Fraction(1, 10),
        Fraction(1, 5),
        Fraction(3, 10),
        Fraction(1, 10),
        Fraction(3, 10),
    )
    exposure = Fraction(2, 5)
    assert all(sum(row[j] for row in rational_menu) == 0 for j in range(5))
    original = []
    for agent, row in enumerate(rational_menu):
        reference_average = sum(reference[j] * row[j] for j in range(5))
        original.append(
            (1 - exposure) * reference_average + exposure * row[adverse[agent]]
        )
    surplus = sum(original)
    adverse_sum = sum(rational_menu[i][adverse[i]] for i in range(3))
    assert surplus == exposure * adverse_sum
    assert adverse_sum == surplus / exposure
    checked += 1
    return checked


def maximum_row_deviation_lp(
    agents: int,
    labels: int,
    adverse: Sequence[int],
    reference: Sequence[float],
    exposure_one: float,
    exposure_two: float,
    agent_to_test: int,
    label_to_test: int,
) -> float:
    """Maximize one adverse-minus-label slack under both calibrations."""

    variable_count = agents * labels
    objective = np.zeros(variable_count)
    adverse_index = agent_to_test * labels + adverse[agent_to_test]
    tested_index = agent_to_test * labels + label_to_test
    # linprog minimizes, so this is minus the desired deviation.
    objective[adverse_index] = -1.0
    objective[tested_index] += 1.0

    equalities: list[FloatArray] = []
    rhs: list[float] = []

    # Exact balance under every label.
    for label in range(labels):
        row = np.zeros(variable_count)
        for agent in range(agents):
            row[agent * labels + label] = 1.0
        equalities.append(row)
        rhs.append(0.0)

    # The same original payment is preserved at both exposure levels.  The
    # unknown original payment cancels when the two evaluations are equated.
    for agent in range(agents):
        q_one = preserving_law(reference, exposure_one, adverse[agent])
        q_two = preserving_law(reference, exposure_two, adverse[agent])
        row = np.zeros(variable_count)
        start = agent * labels
        row[start : start + labels] = q_one - q_two
        equalities.append(row)
        rhs.append(0.0)

    inequalities: list[FloatArray] = []
    inequality_rhs: list[float] = []
    for agent in range(agents):
        adverse_index_i = agent * labels + adverse[agent]
        for label in range(labels):
            row = np.zeros(variable_count)
            row[agent * labels + label] = 1.0
            row[adverse_index_i] -= 1.0
            inequalities.append(row)
            inequality_rhs.append(0.0)

    result = linprog(
        objective,
        A_ub=np.asarray(inequalities),
        b_ub=np.asarray(inequality_rhs),
        A_eq=np.asarray(equalities),
        b_eq=np.asarray(rhs),
        bounds=[(-1.0, 1.0)] * variable_count,
        method="highs",
    )
    if not result.success:
        raise AssertionError(f"two-exposure calibration LP failed: {result.message}")
    return -float(result.fun)


def check_two_exposure_calibration() -> int:
    """LP-check that two exact calibrations force every row to be constant."""

    checked = 0
    configurations = (
        (2, 2, (0, 1), (0.4, 0.6)),
        (4, 2, (0, 0, 1, 1), (0.25, 0.75)),
        (3, 4, (0, 2, 3), (0.1, 0.2, 0.3, 0.4)),
        (5, 3, (2, 0, 2, 1, 0), (0.2, 0.5, 0.3)),
    )
    for agents, labels, adverse, reference in configurations:
        for agent in range(agents):
            for label in range(labels):
                maximum_deviation = maximum_row_deviation_lp(
                    agents,
                    labels,
                    adverse,
                    reference,
                    0.19,
                    0.73,
                    agent,
                    label,
                )
                assert maximum_deviation <= 2.0e-7
                checked += 1

        # Constant rows with constants summing to zero are the sharp boundary:
        # they balance, satisfy dominance, and preserve the same x at all levels.
        constants = np.arange(agents, dtype=float)
        constants -= constants.mean()
        constant_menu = np.repeat(constants[:, None], labels, axis=1)
        assert np.allclose(constant_menu.sum(axis=0), 0.0, atol=TOL)
        x_one = evaluated_payments(constant_menu, reference, 0.19, adverse)
        x_two = evaluated_payments(constant_menu, reference, 0.73, adverse)
        assert np.allclose(x_one, x_two, atol=TOL)
        assert np.isclose(x_one.sum(), 0.0, atol=TOL)
        checked += 1
    return checked


def check_symbolic_calibration_step() -> int:
    """Verify the algebraic subtraction at the heart of the proposition."""

    epsilon_one, epsilon_two, adverse_entry, reference_average = symbols(
        "epsilon_one epsilon_two adverse_entry reference_average"
    )
    evaluation_one = (
        1 - epsilon_one
    ) * reference_average + epsilon_one * adverse_entry
    evaluation_two = (
        1 - epsilon_two
    ) * reference_average + epsilon_two * adverse_entry
    difference = simplify(evaluation_one - evaluation_two)
    target = simplify(
        (epsilon_one - epsilon_two) * (adverse_entry - reference_average)
    )
    assert simplify(difference - target) == 0
    return 1


def check_calibration_scope_counterexamples() -> int:
    """Confirm that dominance and two distinct exposure levels do real work."""

    reference = np.asarray([1 / 3, 1 / 3, 1 / 3])

    # Without dominance, this nonconstant, exactly balanced menu has adverse
    # entry equal to the reference average in each row, and hence preserves the
    # same zero vector at every exposure level.
    no_dominance_menu = np.asarray([[0.0, 1.0, -1.0], [0.0, -1.0, 1.0]])
    adverse = (0, 0)
    assert np.allclose(no_dominance_menu.sum(axis=0), 0.0, atol=TOL)
    x_one = evaluated_payments(no_dominance_menu, reference, 0.2, adverse)
    x_two = evaluated_payments(no_dominance_menu, reference, 0.8, adverse)
    assert np.allclose(x_one, x_two, atol=TOL)
    assert not all(
        np.all(no_dominance_menu[i] <= no_dominance_menu[i, adverse[i]] + TOL)
        for i in range(2)
    )

    # With only one calibrated exposure, nonconstant dominant balanced menus
    # plainly exist; the menu itself determines the original payment vector.
    one_exposure_menu = np.asarray([[1.0, -1.0], [-1.0, 1.0]])
    one_reference = np.asarray([0.5, 0.5])
    one_adverse = (0, 1)
    assert np.allclose(one_exposure_menu.sum(axis=0), 0.0, atol=TOL)
    for agent in range(2):
        assert np.all(
            one_exposure_menu[agent]
            <= one_exposure_menu[agent, one_adverse[agent]] + TOL
        )
    original = evaluated_payments(
        one_exposure_menu, one_reference, 0.4, one_adverse
    )
    assert not np.allclose(
        original,
        evaluated_payments(one_exposure_menu, one_reference, 0.7, one_adverse),
        atol=TOL,
    )
    return 2


def main() -> None:
    identity_cases = check_inverse_exposure_identity()
    calibration_cases = check_two_exposure_calibration()
    symbolic_cases = check_symbolic_calibration_step()
    scope_cases = check_calibration_scope_counterexamples()

    print("calibration and menu-robust verification: PASS")
    print(f"  arbitrary finite-menu identity cases: {identity_cases}")
    print(f"  two-exposure calibration LP cases: {calibration_cases}")
    print(f"  symbolic calibration cases: {symbolic_cases}")
    print(f"  hostile scope cases: {scope_cases}")


if __name__ == "__main__":
    main()


==> anc/check_frontier_lp.py <==
#!/usr/bin/env python3
"""LP and symbolic checks for the canonical transfer-cap frontiers.

The sharp frontier claims checked here are deliberately restricted to their
stated benchmark: a single-winner payment vector, one fixed adverse label per
agent, a uniform reference distribution, common interior exposure, and the
dominance-restricted transformation class.  The vanishing-exposure check also
records the manuscript's architecture-robust lower bound, but does not turn
that lower bound into an arbitrary-menu attainability claim.
"""

from __future__ import annotations

from collections.abc import Sequence
from math import inf, isfinite

import numpy as np
from numpy.typing import NDArray
from scipy.optimize import OptimizeResult, linprog
from sympy import Rational, limit, simplify, symbols


TOL = 1.0e-8
SEED = 20260722

FloatArray = NDArray[np.float64]


def canonical_weights(
    n: int,
    exposure: float,
    reference: Sequence[float] | None = None,
) -> FloatArray:
    """Return common-contamination preserving weights."""

    if n < 2 or not 0.0 < exposure < 1.0:
        raise ValueError("canonical interior weights require n>=2 and 0<epsilon<1")
    if reference is None:
        k = np.full(n, 1.0 / n)
    else:
        k = np.asarray(reference, dtype=float)
        if k.shape != (n,) or np.min(k) <= 0.0 or not np.isclose(k.sum(), 1.0):
            raise ValueError("reference must be a full-support distribution")
    weights = np.repeat(((1.0 - exposure) * k)[None, :], n, axis=0)
    weights[np.diag_indices(n)] += exposure
    assert np.allclose(weights.sum(axis=1), 1.0, atol=TOL)
    assert np.min(weights) > 0.0
    return weights


def exact_frontier_formula(n: int, exposure: float, winner_payment: float) -> float:
    """Evaluate Theorem 4.5's exact single-winner cap formula."""

    if n == 3:
        diagonal = winner_payment / (3.0 * exposure)
        allocation = (
            (1.0 + 2.0 * exposure)
            * winner_payment
            / (exposure * (4.0 - exposure))
        )
        return max(diagonal, allocation)
    if n >= 4:
        return max(winner_payment, winner_payment / (n * exposure))
    raise ValueError("the stated frontier has n>=3")


def capped_frontier_formula(
    n: int, exposure: float, winner_payment: float, cap: float
) -> float:
    """Evaluate Theorem 4.7's capped single-winner value."""

    if cap < winner_payment - TOL:
        return inf
    if n >= 4:
        return max(
            0.0,
            (winner_payment - n * exposure * cap) / (1.0 - exposure),
        )
    if n == 3:
        allocation_line = (
            (1.0 + 2.0 * exposure) * winner_payment
            - exposure * (4.0 - exposure) * cap
        ) / (1.0 - exposure**2)
        absorption_line = (
            winner_payment - 3.0 * exposure * cap
        ) / (1.0 - exposure)
        return max(0.0, allocation_line, absorption_line)
    raise ValueError("the stated frontier has n>=3")


def _problem_equalities(
    n: int,
    exposure: float,
    winner_payment: float,
    reference: Sequence[float] | None = None,
) -> tuple[FloatArray, FloatArray]:
    """Build preservation equalities for a single-winner state."""

    weights = canonical_weights(n, exposure, reference)
    equalities: list[FloatArray] = []
    rhs: list[float] = []
    original = np.zeros(n)
    original[0] = winner_payment

    for agent in range(n):
        row = np.zeros(n * n)
        row[agent * n : (agent + 1) * n] = weights[agent]
        equalities.append(row)
        rhs.append(float(original[agent]))
    return np.asarray(equalities), np.asarray(rhs)


def _dominance_inequalities(n: int, extra_variables: int) -> tuple[FloatArray, FloatArray]:
    """Build z_i^j <= z_i^i for the canonical fixed adverse labels."""

    rows: list[FloatArray] = []
    rhs: list[float] = []
    for agent in range(n):
        diagonal = agent * n + agent
        for label in range(n):
            row = np.zeros(n * n + extra_variables)
            row[agent * n + label] = 1.0
            row[diagonal] -= 1.0
            rows.append(row)
            rhs.append(0.0)
    return np.asarray(rows), np.asarray(rhs)


def solve_exact_cap(
    n: int,
    exposure: float,
    winner_payment: float,
    reference: Sequence[float] | None = None,
) -> OptimizeResult:
    """Minimize the absolute transfer cap under exact balance."""

    transfer_count = n * n
    cap_index = transfer_count
    objective = np.zeros(transfer_count + 1)
    objective[cap_index] = 1.0

    preservation, preservation_rhs = _problem_equalities(
        n, exposure, winner_payment, reference
    )
    equalities: list[FloatArray] = []
    rhs: list[float] = []
    for row, value in zip(preservation, preservation_rhs, strict=True):
        equalities.append(np.append(row, 0.0))
        rhs.append(float(value))
    for label in range(n):
        row = np.zeros(transfer_count + 1)
        for agent in range(n):
            row[agent * n + label] = 1.0
        equalities.append(row)
        rhs.append(0.0)

    dominance, dominance_rhs = _dominance_inequalities(n, extra_variables=1)
    inequalities = list(dominance)
    inequality_rhs = list(dominance_rhs)
    for entry in range(transfer_count):
        upper = np.zeros(transfer_count + 1)
        upper[entry] = 1.0
        upper[cap_index] = -1.0
        inequalities.append(upper)
        inequality_rhs.append(0.0)

        lower = np.zeros(transfer_count + 1)
        lower[entry] = -1.0
        lower[cap_index] = -1.0
        inequalities.append(lower)
        inequality_rhs.append(0.0)

    return linprog(
        objective,
        A_ub=np.asarray(inequalities),
        b_ub=np.asarray(inequality_rhs),
        A_eq=np.asarray(equalities),
        b_eq=np.asarray(rhs),
        bounds=[(None, None)] * transfer_count + [(0.0, None)],
        method="highs",
    )


def solve_capped_repair(
    n: int,
    exposure: float,
    winner_payment: float,
    cap: float,
    reference: Sequence[float] | None = None,
) -> OptimizeResult:
    """Minimize maximum absolute column imbalance under a fixed cap."""

    transfer_count = n * n
    imbalance_index = transfer_count
    objective = np.zeros(transfer_count + 1)
    objective[imbalance_index] = 1.0

    preservation, preservation_rhs = _problem_equalities(
        n, exposure, winner_payment, reference
    )
    equalities = np.column_stack((preservation, np.zeros(n)))

    dominance, dominance_rhs = _dominance_inequalities(n, extra_variables=1)
    inequalities = list(dominance)
    inequality_rhs = list(dominance_rhs)
    for label in range(n):
        positive = np.zeros(transfer_count + 1)
        negative = np.zeros(transfer_count + 1)
        for agent in range(n):
            positive[agent * n + label] = 1.0
            negative[agent * n + label] = -1.0
        positive[imbalance_index] = -1.0
        negative[imbalance_index] = -1.0
        inequalities.extend((positive, negative))
        inequality_rhs.extend((0.0, 0.0))

    return linprog(
        objective,
        A_ub=np.asarray(inequalities),
        b_ub=np.asarray(inequality_rhs),
        A_eq=equalities,
        b_eq=preservation_rhs,
        bounds=[(-cap, cap)] * transfer_count + [(0.0, None)],
        method="highs",
    )


def _assert_exact_solution(
    result: OptimizeResult,
    n: int,
    exposure: float,
    winner_payment: float,
    reference: Sequence[float] | None = None,
) -> None:
    """Independently check the numerical optimizer's returned menu."""

    assert result.success, result.message
    menu = np.asarray(result.x[:-1]).reshape((n, n))
    cap = float(result.x[-1])
    original = np.zeros(n)
    original[0] = winner_payment
    assert np.allclose(menu.sum(axis=0), 0.0, atol=3.0e-7)
    assert np.allclose(
        np.einsum("ij,ij->i", canonical_weights(n, exposure, reference), menu),
        original,
        atol=3.0e-7,
    )
    assert all(np.max(menu[i]) <= menu[i, i] + 3.0e-7 for i in range(n))
    assert np.max(np.abs(menu)) <= cap + 3.0e-7


def _assert_capped_solution(
    result: OptimizeResult,
    n: int,
    exposure: float,
    winner_payment: float,
    cap: float,
    reference: Sequence[float] | None = None,
) -> None:
    """Independently check a finite capped-repair solution."""

    assert result.success, result.message
    menu = np.asarray(result.x[:-1]).reshape((n, n))
    imbalance = float(result.x[-1])
    original = np.zeros(n)
    original[0] = winner_payment
    assert np.allclose(
        np.einsum("ij,ij->i", canonical_weights(n, exposure, reference), menu),
        original,
        atol=3.0e-7,
    )
    assert all(np.max(menu[i]) <= menu[i, i] + 3.0e-7 for i in range(n))
    assert np.max(np.abs(menu)) <= cap + 3.0e-7
    assert np.max(np.abs(menu.sum(axis=0))) <= imbalance + 3.0e-7


def check_exact_frontier_lp() -> int:
    """Compare exact-cap LP optima with every stated branch and boundary."""

    exposure_grid: dict[int, Sequence[float]] = {
        3: (0.025, 0.1, 1.0 / 7.0, 0.2, 1.0 / 3.0, 0.7, 0.95),
        4: (0.025, 0.1, 1.0 / 7.0, 0.25, 0.4, 0.7, 0.95),
        5: (0.025, 0.1, 1.0 / 7.0, 0.2, 0.4, 0.7, 0.95),
    }
    checked = 0
    for n, exposures in exposure_grid.items():
        for exposure in exposures:
            for winner_payment in (0.75, 1.0, 6.0):
                result = solve_exact_cap(n, exposure, winner_payment)
                _assert_exact_solution(result, n, exposure, winner_payment)
                claimed = exact_frontier_formula(n, exposure, winner_payment)
                assert np.isclose(result.fun, claimed, rtol=2.0e-7, atol=2.0e-7)
                checked += 1
    return checked


def _candidate_caps(n: int, exposure: float, winner_payment: float) -> list[float]:
    """Choose caps on both sides of every relevant kink and zero endpoint."""

    exact_cap = exact_frontier_formula(n, exposure, winner_payment)
    caps = [0.9 * winner_payment, winner_payment]
    if exact_cap > winner_payment + TOL:
        caps.append((winner_payment + exact_cap) / 2.0)
    if n == 3 and exposure <= 1.0 / 7.0 + TOL:
        kink = winner_payment / (1.0 - 4.0 * exposure)
        if winner_payment <= kink <= exact_cap + TOL:
            caps.extend(
                (
                    kink,
                    (winner_payment + kink) / 2.0,
                    (kink + exact_cap) / 2.0,
                )
            )
    caps.extend((exact_cap, 1.15 * exact_cap))
    return sorted(set(round(value, 13) for value in caps))


def check_capped_frontier_lp() -> int:
    """Compare capped-repair LP values across all theorem branches."""

    exposure_grid: dict[int, Sequence[float]] = {
        3: (0.05, 0.1, 1.0 / 7.0, 0.2, 0.5, 0.9),
        4: (0.05, 1.0 / 7.0, 0.25, 0.4, 0.9),
        5: (0.05, 1.0 / 7.0, 0.2, 0.4, 0.9),
    }
    checked = 0
    for n, exposures in exposure_grid.items():
        for exposure in exposures:
            for winner_payment in (1.0, 6.0):
                for cap in _candidate_caps(n, exposure, winner_payment):
                    claimed = capped_frontier_formula(
                        n, exposure, winner_payment, cap
                    )
                    result = solve_capped_repair(
                        n, exposure, winner_payment, cap
                    )
                    if not isfinite(claimed):
                        assert not result.success and result.status == 2, result.message
                    else:
                        _assert_capped_solution(
                            result, n, exposure, winner_payment, cap
                        )
                        assert np.isclose(
                            result.fun, claimed, rtol=3.0e-7, atol=3.0e-7
                        )
                    checked += 1
    return checked


def check_reference_robust_lower_bounds() -> int:
    """Check the theorem's lower bounds under nonuniform full-support k."""

    rng = np.random.default_rng(SEED)
    checked = 0
    winner_payment = 1.0
    for n in (3, 4, 5):
        exposures = sorted({0.05, 1.0 / 7.0, 1.0 / n, 0.55})
        for _ in range(3):
            raw_reference = rng.uniform(0.1, 2.0, size=n)
            reference = raw_reference / raw_reference.sum()
            for exposure in exposures:
                exact_result = solve_exact_cap(
                    n, exposure, winner_payment, reference
                )
                _assert_exact_solution(
                    exact_result,
                    n,
                    exposure,
                    winner_payment,
                    reference,
                )
                universal_exact_floor = max(
                    winner_payment,
                    winner_payment / (n * exposure),
                )
                assert exact_result.fun + 3.0e-7 >= universal_exact_floor
                checked += 1

                for cap in (
                    0.9 * winner_payment,
                    winner_payment,
                    float(exact_result.fun) * (1.0 + 1.0e-6),
                    1.25 * float(exact_result.fun),
                ):
                    capped_result = solve_capped_repair(
                        n, exposure, winner_payment, cap, reference
                    )
                    if cap < winner_payment - TOL:
                        assert (
                            not capped_result.success and capped_result.status == 2
                        ), capped_result.message
                    elif capped_result.success:
                        _assert_capped_solution(
                            capped_result,
                            n,
                            exposure,
                            winner_payment,
                            cap,
                            reference,
                        )
                        universal_capped_floor = max(
                            0.0,
                            (winner_payment - n * exposure * cap)
                            / (1.0 - exposure),
                        )
                        assert capped_result.fun + 3.0e-7 >= universal_capped_floor
                    # A cap at least t need not make a nonuniform-reference
                    # capped problem feasible; infeasibility is consistent
                    # with the theorem's conditional lower bound.
                    checked += 1
    return checked


def check_symbolic_branch_connections() -> int:
    """Check the exact and capped formulas at their stated boundaries."""

    epsilon, payment, cap, agents = symbols(
        "epsilon payment cap agents", positive=True
    )
    diagonal_three = payment / (3 * epsilon)
    allocation_three = (1 + 2 * epsilon) * payment / (
        epsilon * (4 - epsilon)
    )
    allocation_line = (
        (1 + 2 * epsilon) * payment - epsilon * (4 - epsilon) * cap
    ) / (1 - epsilon**2)
    absorption_line = (payment - 3 * epsilon * cap) / (1 - epsilon)

    checks = (
        simplify(
            diagonal_three.subs(epsilon, Rational(1, 7))
            - allocation_three.subs(epsilon, Rational(1, 7))
        ),
        simplify(
            payment / (agents * epsilon).subs(epsilon, 1 / agents) - payment
        ),
        simplify(
            allocation_line
            - absorption_line
            - epsilon * (payment - (1 - 4 * epsilon) * cap)
            / (1 - epsilon**2)
        ),
        simplify(
            (allocation_line - absorption_line).subs(
                cap, payment / (1 - 4 * epsilon)
            )
        ),
        simplify(absorption_line.subs(cap, payment / (3 * epsilon))),
        simplify(allocation_line.subs(cap, allocation_three)),
        simplify(allocation_three.subs(epsilon, 1) - payment),
    )
    assert all(value == 0 for value in checks)
    assert limit(payment / (agents * epsilon), epsilon, 0, dir="+").is_infinite
    assert limit(
        (payment - agents * epsilon * cap) / (1 - epsilon),
        epsilon,
        0,
        dir="+",
    ) == payment
    return 9


def check_vanishing_exposure() -> int:
    """Numerically track divergence and fixed-cap residual imbalance."""

    winner_payment = 1.0
    fixed_cap = 1.5
    exposures = (0.05, 0.025, 0.0125, 0.00625)
    checked = 0
    for n in (3, 4, 5):
        exact_values: list[float] = []
        capped_values: list[float] = []
        for exposure in exposures:
            exact_result = solve_exact_cap(n, exposure, winner_payment)
            _assert_exact_solution(
                exact_result, n, exposure, winner_payment
            )
            lower = winner_payment / (n * exposure)
            assert exact_result.fun + 3.0e-7 >= lower
            exact_values.append(float(exact_result.fun))

            capped_result = solve_capped_repair(
                n, exposure, winner_payment, fixed_cap
            )
            _assert_capped_solution(
                capped_result, n, exposure, winner_payment, fixed_cap
            )
            capped_lower = max(
                0.0,
                (winner_payment - n * exposure * fixed_cap)
                / (1.0 - exposure),
            )
            assert capped_result.fun + 3.0e-7 >= capped_lower
            assert capped_result.fun <= winner_payment + 3.0e-7
            assert np.isclose(
                capped_result.fun,
                capped_frontier_formula(
                    n, exposure, winner_payment, fixed_cap
                ),
                rtol=3.0e-7,
                atol=3.0e-7,
            )
            capped_values.append(float(capped_result.fun))
            checked += 1

        assert all(
            later > earlier + TOL
            for earlier, later in zip(exact_values, exact_values[1:])
        )
        assert all(
            later > earlier + TOL
            for earlier, later in zip(capped_values, capped_values[1:])
        )
        assert capped_values[-1] > 0.95 * winner_payment
    return checked


def main() -> None:
    exact_cases = check_exact_frontier_lp()
    capped_cases = check_capped_frontier_lp()
    robust_bound_cases = check_reference_robust_lower_bounds()
    symbolic_cases = check_symbolic_branch_connections()
    vanishing_cases = check_vanishing_exposure()

    print("canonical frontier verification: PASS")
    print(f"  exact-frontier LP cases: {exact_cases}")
    print(f"  capped-frontier LP cases: {capped_cases}")
    print(f"  nonuniform-reference lower-bound cases: {robust_bound_cases}")
    print(f"  symbolic boundary checks: {symbolic_cases}")
    print(f"  vanishing-exposure paths: {vanishing_cases}")


if __name__ == "__main__":
    main()


==> anc/check_participation_examples.py <==
#!/usr/bin/env python3
"""Verification checks for the participation bounds and endpoint boundary.

The linear programs in this file intentionally omit dominance whenever the
manuscript's participation proof omits it.  In particular, infeasibility of
the full-support single-winner state is checked in the larger class defined
only by preservation, exact balance, and rule-by-rule ex post participation.
"""

from __future__ import annotations

from collections.abc import Sequence

import numpy as np
from numpy.typing import NDArray
from scipy.optimize import OptimizeResult, linprog
from sympy import simplify, symbols


TOL = 1.0e-8
SEED = 20260722

FloatArray = NDArray[np.float64]


def canonical_weights(n: int, exposure: float) -> FloatArray:
    """Return uniform-reference common-contamination preserving weights."""

    weights = np.full((n, n), (1.0 - exposure) / n)
    weights[np.diag_indices(n)] += exposure
    assert np.allclose(weights.sum(axis=1), 1.0, atol=TOL)
    return weights


def heterogeneous_weights(
    reference: Sequence[float], exposures: Sequence[float]
) -> FloatArray:
    """Return preserving weights for agent-uniform heterogeneous exposure."""

    k = np.asarray(reference, dtype=float)
    epsilon = np.asarray(exposures, dtype=float)
    n = k.size
    if epsilon.shape != (n,) or np.min(k) <= 0.0:
        raise ValueError("use a full-support reference and one exposure per agent")
    if not np.isclose(k.sum(), 1.0) or np.min(epsilon) < 0.0 or np.max(epsilon) >= 1.0:
        raise ValueError("invalid reference or exposure vector")
    weights = np.empty((n, n), dtype=float)
    for agent in range(n):
        weights[agent] = (1.0 - epsilon[agent]) * k
        weights[agent, agent] += epsilon[agent]
    assert np.allclose(weights.sum(axis=1), 1.0, atol=TOL)
    assert np.min(weights) > 0.0
    return weights


def lower_bound_foundation_weights(
    reference: Sequence[float], off_diagonal_exposure: FloatArray
) -> FloatArray:
    """Return q-star for arbitrary off-diagonal lower-bound exposures."""

    k = np.asarray(reference, dtype=float)
    epsilon = np.asarray(off_diagonal_exposure, dtype=float)
    n = k.size
    if epsilon.shape != (n, n) or np.min(k) <= 0.0:
        raise ValueError("invalid lower-bound environment")
    weights = np.zeros((n, n), dtype=float)
    for agent in range(n):
        for label in range(n):
            if label != agent:
                weights[agent, label] = (1.0 - epsilon[agent, label]) * k[label]
        weights[agent, agent] = 1.0 - weights[agent].sum()
    assert np.allclose(weights.sum(axis=1), 1.0, atol=TOL)
    return weights


def evaluated_payments(menu: FloatArray, weights: FloatArray) -> FloatArray:
    """Evaluate each transfer row at its preserving distribution."""

    return np.einsum("ij,ij->i", weights, menu)


def _balance_equalities(n: int) -> FloatArray:
    """Return exact-balance rows for an n-by-n transfer menu."""

    equalities = np.zeros((n, n * n))
    for label in range(n):
        for agent in range(n):
            equalities[label, agent * n + label] = 1.0
    return equalities


def maximize_sharp_bound_violation(
    values: Sequence[float], weights: FloatArray, exposures: Sequence[float]
) -> float:
    """Maximize s - sum_i w_i(y_i-x_i), without dominance constraints."""

    y = np.asarray(values, dtype=float)
    epsilon = np.asarray(exposures, dtype=float)
    n = y.size
    if weights.shape != (n, n):
        raise ValueError("weight matrix has the wrong shape")
    odds = epsilon / (1.0 - epsilon)

    # x_i is the preserving-weight average of row i.  linprog minimizes,
    # so negate the variable part of the desired violation.
    coefficient = (1.0 + odds)[:, None] * weights
    objective = -coefficient.reshape(-1)
    result = linprog(
        objective,
        A_eq=_balance_equalities(n),
        b_eq=np.zeros(n),
        bounds=[(None, float(y[agent])) for agent in range(n) for _ in range(n)],
        method="highs",
    )
    if not result.success:
        raise AssertionError(f"sharp participation LP failed: {result.message}")
    return -float(result.fun) - float(odds @ y)


def maximize_general_bound_violation(
    values: Sequence[float], weights: FloatArray, wedge: float
) -> float:
    """Maximize s-RV for the appendix's arbitrary-exposure bound."""

    y = np.asarray(values, dtype=float)
    n = y.size
    objective = -weights.reshape(-1)
    result = linprog(
        objective,
        A_eq=_balance_equalities(n),
        b_eq=np.zeros(n),
        bounds=[(None, float(y[agent])) for agent in range(n) for _ in range(n)],
        method="highs",
    )
    if not result.success:
        raise AssertionError(f"general participation LP failed: {result.message}")
    return -float(result.fun) - wedge * float(y.sum())


def participation_feasibility_lp(
    values: Sequence[float], original: Sequence[float], weights: FloatArray
) -> OptimizeResult:
    """Test preservation, exact balance, and rule-by-rule IR, without dominance."""

    y = np.asarray(values, dtype=float)
    x = np.asarray(original, dtype=float)
    n = y.size
    equalities = list(_balance_equalities(n))
    rhs = [0.0] * n
    for agent in range(n):
        row = np.zeros(n * n)
        row[agent * n : (agent + 1) * n] = weights[agent]
        equalities.append(row)
        rhs.append(float(x[agent]))
    return linprog(
        np.zeros(n * n),
        A_eq=np.asarray(equalities),
        b_eq=np.asarray(rhs),
        bounds=[(None, float(y[agent])) for agent in range(n) for _ in range(n)],
        method="highs",
    )


def support_only_single_winner_menu(n: int, winner_payment: float) -> FloatArray:
    """Return the canonical support-only equal-rebate menu."""

    original = np.zeros(n)
    original[0] = winner_payment
    surplus = winner_payment
    menu = np.empty((n, n))
    for agent in range(n):
        for label in range(n):
            menu[agent, label] = original[agent]
            if label != agent:
                menu[agent, label] -= surplus / (n - 1)
    return menu


def check_sharp_participation_bound() -> int:
    """LP-check the heterogeneous bound and its common-exposure reduction."""

    rng = np.random.default_rng(SEED)
    checked = 0
    for n in (3, 4, 5):
        raw_reference = rng.uniform(0.2, 2.0, size=n)
        reference = raw_reference / raw_reference.sum()
        exposure_profiles = (
            np.zeros(n),
            np.full(n, 1.0 / 7.0),
            np.full(n, 1.0 / n),
            np.linspace(0.0, 0.75, n),
            rng.uniform(0.02, 0.88, size=n),
        )
        for exposures in exposure_profiles:
            values = rng.uniform(0.1, 5.0, size=n)
            weights = heterogeneous_weights(reference, exposures)
            violation = maximize_sharp_bound_violation(
                values, weights, exposures
            )
            assert violation <= 3.0e-7
            # The bound is tight as a linear inequality: the LP can attain
            # equality even though dominance was not imposed.
            assert abs(violation) <= 3.0e-7
            checked += 1
    return checked


def check_tight_common_exposure_examples() -> int:
    """Verify the manuscript's attaining family at the coefficient boundary."""

    checked = 0
    for n in (3, 4, 5):
        exposures = sorted({0.05, 1.0 / 7.0, 1.0 / n, 0.5, 0.9})
        for exposure in exposures:
            value = 2.75
            menu = np.full((n, n), -value / (n - 1))
            menu[np.diag_indices(n)] = value
            weights = canonical_weights(n, exposure)
            original = evaluated_payments(menu, weights)

            assert np.allclose(menu.sum(axis=0), 0.0, atol=TOL)
            assert np.allclose(original, exposure * value, atol=TOL)
            assert all(np.max(menu[i]) <= menu[i, i] + TOL for i in range(n))
            assert np.max(menu - value) <= TOL
            surplus = float(original.sum())
            aggregate_value = n * value
            assert np.isclose(surplus, exposure * aggregate_value, atol=TOL)
            odds = exposure / (1.0 - exposure)
            assert np.isclose(
                surplus,
                odds * float(np.sum(value - original)),
                atol=TOL,
            )
            checked += 1
    return checked


def check_general_participation_bound() -> int:
    """LP-check the coarser appendix bound under arbitrary exposures."""

    rng = np.random.default_rng(SEED + 1)
    checked = 0
    for n in (3, 4, 5):
        for _ in range(8):
            raw_reference = rng.uniform(0.2, 2.0, size=n)
            reference = raw_reference / raw_reference.sum()
            exposure = rng.uniform(0.0, 0.9, size=(n, n))
            np.fill_diagonal(exposure, 0.0)
            weights = lower_bound_foundation_weights(reference, exposure)
            values = rng.uniform(0.0, 4.0, size=n)
            wedge = float(np.trace(weights) - 1.0)
            stated_wedge = sum(
                reference[label]
                * sum(exposure[agent, label] for agent in range(n) if agent != label)
                for label in range(n)
            )
            assert np.isclose(wedge, stated_wedge, atol=TOL)
            violation = maximize_general_bound_violation(values, weights, wedge)
            assert violation <= 3.0e-7
            checked += 1
    return checked


def check_full_support_impossibility() -> int:
    """Confirm infeasibility for canonical and arbitrary full-support weights."""

    rng = np.random.default_rng(SEED + 2)
    checked = 0
    for n in (3, 4, 5):
        values = np.zeros(n)
        values[0] = 2.0
        original = np.zeros(n)
        original[0] = 1.0

        # Includes the exact branch boundaries 1/7 and 1/n.  No dominance
        # inequalities are supplied to participation_feasibility_lp.
        for exposure in sorted({0.05, 1.0 / 7.0, 1.0 / n, 0.5, 0.9, 0.99}):
            weights = canonical_weights(n, exposure)
            assert np.min(weights) > 0.0
            result = participation_feasibility_lp(values, original, weights)
            assert not result.success and result.status == 2, result.message
            checked += 1

        for _ in range(5):
            weights = rng.uniform(0.05, 2.0, size=(n, n))
            weights /= weights.sum(axis=1, keepdims=True)
            assert np.min(weights) > 0.0
            result = participation_feasibility_lp(values, original, weights)
            assert not result.success and result.status == 2, result.message
            checked += 1
    return checked


def check_support_only_endpoint() -> int:
    """Verify feasibility and rule-level IR when preserving weights lose support."""

    checked = 0
    for n in (3, 4, 5):
        winner_payment = 1.0
        values = np.zeros(n)
        values[0] = 1.5
        original = np.zeros(n)
        original[0] = winner_payment
        weights = np.eye(n)
        menu = support_only_single_winner_menu(n, winner_payment)

        assert np.allclose(menu.sum(axis=0), 0.0, atol=TOL)
        assert np.allclose(evaluated_payments(menu, weights), original, atol=TOL)
        assert all(np.max(menu[i]) <= menu[i, i] + TOL for i in range(n))
        assert np.all(menu <= values[:, None] + TOL)
        assert np.all(menu <= original[:, None] + TOL)
        assert np.isclose(np.max(np.abs(menu)), winner_payment, atol=TOL)

        # The endpoint is feasible even in the larger LP class that omits
        # dominance, in contrast with every full-support interior case above.
        result = participation_feasibility_lp(values, original, weights)
        assert result.success, result.message
        checked += 1
    return checked


def check_symbolic_common_bound() -> int:
    """Check the rearrangement and the exact tight-family evaluation."""

    epsilon, surplus, aggregate_value, value, agents = symbols(
        "epsilon surplus aggregate_value value agents", positive=True
    )
    odds = epsilon / (1 - epsilon)
    rearrangement = simplify(
        (1 - epsilon) * (surplus - odds * (aggregate_value - surplus))
        - (surplus - epsilon * aggregate_value)
    )
    q_diagonal = (1 + (agents - 1) * epsilon) / agents
    q_off_diagonal = (1 - epsilon) / agents
    tight_evaluation = simplify(
        q_diagonal * value
        - (agents - 1) * q_off_diagonal * value / (agents - 1)
        - epsilon * value
    )
    assert rearrangement == 0
    assert tight_evaluation == 0
    return 2


def main() -> None:
    sharp_cases = check_sharp_participation_bound()
    tight_cases = check_tight_common_exposure_examples()
    general_cases = check_general_participation_bound()
    impossibility_cases = check_full_support_impossibility()
    endpoint_cases = check_support_only_endpoint()
    symbolic_cases = check_symbolic_common_bound()

    print("participation verification: PASS")
    print(f"  sharp-bound LP cases (no dominance): {sharp_cases}")
    print(f"  sharpness construction cases: {tight_cases}")
    print(f"  general-bound LP cases (no dominance): {general_cases}")
    print(f"  full-support infeasibility cases (no dominance): {impossibility_cases}")
    print(f"  support-only endpoint cases: {endpoint_cases}")
    print(f"  symbolic participation checks: {symbolic_cases}")


if __name__ == "__main__":
    main()


==> anc/check_support_only_partition.py <==
#!/usr/bin/env python3
"""Verification checks for the support-only fixed-partition results.

The checks in this file are deliberately statewise.  A partition is supplied
as a fixed input to every construction and optimization; the code never
chooses a partition as a function of the payment vector.
"""

from __future__ import annotations

from collections.abc import Iterable, Iterator, Sequence

import numpy as np
from numpy.typing import NDArray
from scipy.optimize import linprog


TOL = 1.0e-8
SEED = 20260722

Partition = tuple[tuple[int, ...], ...]
FloatArray = NDArray[np.float64]


def set_partitions(n: int) -> Iterator[Partition]:
    """Yield every unlabeled set partition of ``range(n)`` exactly once."""

    blocks: list[list[int]] = []

    def visit(agent: int) -> Iterator[Partition]:
        if agent == n:
            yield tuple(tuple(block) for block in blocks)
            return

        for block in blocks:
            block.append(agent)
            yield from visit(agent + 1)
            block.pop()

        blocks.append([agent])
        yield from visit(agent + 1)
        blocks.pop()

    yield from visit(0)


def validate_partition(n: int, partition: Partition) -> NDArray[np.int64]:
    """Return the adverse-label map induced by a nonempty partition."""

    if not partition or any(not block for block in partition):
        raise ValueError("partition blocks must be nonempty")
    flattened = [agent for block in partition for agent in block]
    if sorted(flattened) != list(range(n)):
        raise ValueError("partition must contain every agent exactly once")

    adverse = np.empty(n, dtype=np.int64)
    for label, block in enumerate(partition):
        adverse[list(block)] = label
    return adverse


def support_only_feasibility_menu(
    payments: Sequence[float], partition: Partition
) -> FloatArray:
    """Return the canonical feasibility menu for a fixed partition.

    For label j, agents in G_j retain their original payments.  Every agent
    outside G_j receives the same surplus rebate.  This construction permits
    signed original payments, but requires nonnegative aggregate surplus.
    """

    x = np.asarray(payments, dtype=float)
    n = x.size
    validate_partition(n, partition)
    if len(partition) < 2:
        raise ValueError("the construction requires at least two labels")

    surplus = float(x.sum())
    if surplus < -TOL:
        raise ValueError("aggregate surplus must be nonnegative")

    menu = np.empty((n, len(partition)), dtype=float)
    for label, block in enumerate(partition):
        group = np.asarray(block, dtype=int)
        outside = np.ones(n, dtype=bool)
        outside[group] = False
        menu[:, label] = x
        menu[outside, label] -= surplus / int(outside.sum())
    return menu


def support_only_cap_menu(
    payments: Sequence[float], partition: Partition
) -> FloatArray:
    """Return the cap-attaining menu for componentwise nonnegative payments."""

    x = np.asarray(payments, dtype=float)
    n = x.size
    validate_partition(n, partition)
    if len(partition) < 2:
        raise ValueError("the construction requires at least two labels")
    if np.min(x) < -TOL:
        raise ValueError("the sharp cap construction assumes nonnegative payments")

    menu = np.empty((n, len(partition)), dtype=float)
    for label, block in enumerate(partition):
        group = np.asarray(block, dtype=int)
        outside = np.ones(n, dtype=bool)
        outside[group] = False
        group_sum = float(x[group].sum())
        menu[:, label] = -group_sum / int(outside.sum())
        menu[group, label] = x[group]
    return menu


def stated_nonnegative_cap(
    payments: Sequence[float], partition: Partition
) -> float:
    """Evaluate the proposed sharp cap formula on its nonnegative domain."""

    x = np.asarray(payments, dtype=float)
    n = x.size
    validate_partition(n, partition)
    if len(partition) < 2 or np.min(x) < -TOL:
        raise ValueError("formula is stated for nonnegative x and two or more labels")

    group_bounds = [float(x[list(block)].sum()) / (n - len(block)) for block in partition]
    return max(float(x.max(initial=0.0)), *group_bounds)


def minimum_cap_lp(payments: Sequence[float], partition: Partition) -> float:
    """Solve the fixed-partition minimum absolute-transfer-cap problem."""

    x = np.asarray(payments, dtype=float)
    n = x.size
    adverse = validate_partition(n, partition)
    labels = len(partition)
    variable_count = n * labels + 1
    cap_index = variable_count - 1

    objective = np.zeros(variable_count)
    objective[cap_index] = 1.0

    equalities: list[FloatArray] = []
    equality_rhs: list[float] = []

    # Exact balance under each realized label.
    for label in range(labels):
        row = np.zeros(variable_count)
        for agent in range(n):
            row[agent * labels + label] = 1.0
        equalities.append(row)
        equality_rhs.append(0.0)

    # Support-only preservation fixes each adverse entry at x_i.
    for agent in range(n):
        row = np.zeros(variable_count)
        row[agent * labels + int(adverse[agent])] = 1.0
        equalities.append(row)
        equality_rhs.append(float(x[agent]))

    inequalities: list[FloatArray] = []
    inequality_rhs: list[float] = []
    for agent in range(n):
        adverse_index = agent * labels + int(adverse[agent])
        for label in range(labels):
            entry = agent * labels + label

            # The adverse entry weakly dominates every other entry in its row.
            row = np.zeros(variable_count)
            row[entry] = 1.0
            row[adverse_index] -= 1.0
            inequalities.append(row)
            inequality_rhs.append(0.0)

            # Absolute cap: -m <= z_i^j <= m.
            upper = np.zeros(variable_count)
            upper[entry] = 1.0
            upper[cap_index] = -1.0
            inequalities.append(upper)
            inequality_rhs.append(0.0)

            lower = np.zeros(variable_count)
            lower[entry] = -1.0
            lower[cap_index] = -1.0
            inequalities.append(lower)
            inequality_rhs.append(0.0)

    result = linprog(
        objective,
        A_ub=np.asarray(inequalities),
        b_ub=np.asarray(inequality_rhs),
        A_eq=np.asarray(equalities),
        b_eq=np.asarray(equality_rhs),
        bounds=[(None, None)] * (variable_count - 1) + [(0.0, None)],
        method="highs",
    )
    if not result.success:
        raise AssertionError(f"fixed-partition cap LP failed: {result.message}")
    return float(result.fun)


def assert_menu_properties(
    payments: Sequence[float], partition: Partition, menu: FloatArray
) -> None:
    """Check balance, preservation, and fixed-adverse-label dominance."""

    x = np.asarray(payments, dtype=float)
    adverse = validate_partition(x.size, partition)
    assert np.allclose(menu.sum(axis=0), 0.0, atol=TOL)
    for agent in range(x.size):
        adverse_payment = menu[agent, int(adverse[agent])]
        assert np.isclose(adverse_payment, x[agent], atol=TOL)
        assert np.all(menu[agent, :] <= adverse_payment + TOL)


def make_signed_nondeficit_vectors(n: int, rng: np.random.Generator) -> Iterable[FloatArray]:
    """Generate deterministic signed test vectors with nonnegative surplus."""

    yield np.zeros(n)
    for surplus_addition in (0, 1, 5):
        x = rng.integers(-9, 10, size=n).astype(float)
        if x.sum() < 0:
            x[0] += -x.sum()
        x[0] += surplus_addition
        assert x.sum() >= -TOL
        yield x


def check_fixed_partition_feasibility() -> int:
    """Exhaust all partitions through eight agents on signed test states."""

    rng = np.random.default_rng(SEED)
    checked = 0
    for n in range(2, 9):
        partitions = [partition for partition in set_partitions(n) if len(partition) >= 2]
        vectors = list(make_signed_nondeficit_vectors(n, rng))
        for partition in partitions:
            for x in vectors:
                menu = support_only_feasibility_menu(x, partition)
                assert_menu_properties(x, partition, menu)
                checked += 1
    return checked


def check_one_label_boundary() -> int:
    """A one-label preserving menu balances exactly iff the original vector does."""

    rng = np.random.default_rng(SEED + 1)
    checked = 0
    for n in range(2, 9):
        partition = (tuple(range(n)),)
        adverse = validate_partition(n, partition)
        assert np.all(adverse == 0)

        balanced = rng.integers(-7, 8, size=n).astype(float)
        balanced[-1] = -balanced[:-1].sum()
        only_preserving_column = balanced[:, None]
        assert np.isclose(only_preserving_column.sum(), 0.0, atol=TOL)
        checked += 1

        positive_surplus = balanced.copy()
        positive_surplus[0] += 1.0
        only_preserving_column = positive_surplus[:, None]
        assert only_preserving_column.sum() > TOL
        checked += 1
    return checked


def check_sharp_nonnegative_cap() -> int:
    """Compare the formula and construction with fixed-partition LP optima."""

    rng = np.random.default_rng(SEED + 2)
    checked = 0
    for n in range(2, 6):
        partitions = [partition for partition in set_partitions(n) if len(partition) >= 2]
        profiles = [np.zeros(n)]
        profiles.extend(rng.integers(0, 10, size=n).astype(float) for _ in range(5))
        for partition in partitions:
            for x in profiles:
                claimed = stated_nonnegative_cap(x, partition)
                menu = support_only_cap_menu(x, partition)
                assert_menu_properties(x, partition, menu)
                attained = float(np.max(np.abs(menu), initial=0.0))
                optimum = minimum_cap_lp(x, partition)
                assert np.isclose(attained, claimed, atol=TOL)
                assert np.isclose(optimum, claimed, atol=2.0e-7)
                checked += 1
    return checked


def check_uniform_parity_claim() -> int:
    """Verify the uniform cap criterion and the even/odd menu-size result."""

    checked = 0
    for n in range(2, 9):
        safe_partitions: list[Partition] = []
        for partition in set_partitions(n):
            if len(partition) < 2:
                continue
            block_condition = all(2 * len(block) <= n for block in partition)
            if block_condition:
                safe_partitions.append(partition)
                # Exhaust binary profiles: these include the extreme points of
                # the unit cube over which the uniform linear bound is tested.
                for mask in range(1 << n):
                    x = np.asarray([(mask >> i) & 1 for i in range(n)], dtype=float)
                    assert stated_nonnegative_cap(x, partition) <= 1.0 + TOL
                    checked += 1
            else:
                oversized = next(block for block in partition if 2 * len(block) > n)
                witness = np.zeros(n)
                witness[list(oversized)] = 1.0
                assert stated_nonnegative_cap(witness, partition) > 1.0 + TOL
                checked += 1

        minimum_safe_labels = min(len(partition) for partition in safe_partitions)
        assert minimum_safe_labels == (2 if n % 2 == 0 else 3)

    # The odd-agent result is uniform, not profile-by-profile: with three
    # agents this two-label partition retains the original cap for this state.
    odd_partition: Partition = ((0, 1), (2,))
    profile_specific = np.asarray([0.0, 0.0, 1.0])
    assert np.isclose(stated_nonnegative_cap(profile_specific, odd_partition), 1.0)
    checked += 1
    return checked


def check_signed_scope_counterexample() -> int:
    """Show why the stated M=max_i x_i formula must retain x>=0."""

    partition: Partition = ((0,), (1,), (2,))
    signed_x = np.asarray([2.0, 2.0, -3.0])
    assert signed_x.sum() > 0

    # If the nonnegative formula were copied verbatim, its one-sided M term
    # would be 2 and every positive group-average term would be at most 1.
    invalid_extension = max(
        float(signed_x.max()),
        *(float(signed_x[list(block)].sum()) / (3 - len(block)) for block in partition),
    )
    assert np.isclose(invalid_extension, 2.0)

    # Preservation fixes one adverse entry at -3, so the absolute cap is at
    # least 3.  The LP confirms that 3 is attainable.  General feasibility,
    # which only requires nonnegative aggregate surplus, remains valid.
    optimum = minimum_cap_lp(signed_x, partition)
    assert np.isclose(optimum, 3.0, atol=TOL)
    assert optimum > invalid_extension + TOL
    feasibility_menu = support_only_feasibility_menu(signed_x, partition)
    assert_menu_properties(signed_x, partition, feasibility_menu)
    return 1


def main() -> None:
    feasibility_cases = check_fixed_partition_feasibility()
    one_label_cases = check_one_label_boundary()
    cap_cases = check_sharp_nonnegative_cap()
    parity_cases = check_uniform_parity_claim()
    signed_cases = check_signed_scope_counterexample()

    print("support-only partition verification: PASS")
    print(f"  signed feasibility cases: {feasibility_cases}")
    print(f"  one-label boundary cases: {one_label_cases}")
    print(f"  fixed-partition cap LP cases: {cap_cases}")
    print(f"  parity/uniform-scope cases: {parity_cases}")
    print(f"  signed scope counterexamples: {signed_cases}")


if __name__ == "__main__":
    main()

